Exploiting Pointer Analysis in Memory Models for Deductive Verification

Cooperation between verification methods is crucial to tackle the challenging problem of software verification. The paper focuses on the verification of C programs using pointers and it formalizes a cooperation between static analyzers doing pointer analysis and a deductive verification tool based on first order logic. We propose a framework based on memory models that captures the partitioning of memory inferred by pointer analyses, and complies with the memory models used to generate verification conditions. The framework guided us to propose a pointer analysis that accommodates to various low-level operations on pointers while providing precise information about memory partitioning to the deductive verification. We implemented this cooperation inside the Frama-C platform and we show its effectiveness in reducing the task of deductive verification on a complex case study.

==> src/main-arr.c <==
int main(void) {
  data_t df[8];
  pos_t pf[4];
  intf4_t SORT;

  df[1] = nondet_data(); 
  df[2] = nondet_data();
  df[3] = nondet_data(); 
  df[4] = nondet_data();

  SORT.in1 = df+1; 
  SORT.in2 = df+2;
  SORT.in3 = df+3; 
  SORT.in4 = df+4;

  SORT.out1 = df+5; 
  SORT.out2 = df+6;
  SORT.out3 = df+7; 
  SORT.out4 = df;
  
  SORT.pos1 = pf; 
  SORT.pos2 = pf+1;
  SORT.pos3 = pf+2; 
  SORT.pos4 = pf+3;

  sort4(&SORT);
}


==> src/main-arrA.c <==
int main(void) {
  data_t df[8];
  pos_t pf[4];
  intf4_t SORT;

  df[1] = nondet_data(); 
  df[2] = nondet_data();
  df[3] = nondet_data(); 
  df[4] = nondet_data();

  SORT.in[0] = df+1; 
  SORT.in[1] = df+2;
  SORT.in[1] = df+3; 
  SORT.in[3] = df+4;

  SORT.out[0] = df+5; 
  SORT.out[1] = df+6;
  SORT.out[2] = df+7; 
  SORT.out[3] = df;
  
  SORT.pos[0] = pf; 
  SORT.pos[1] = pf+1;
  SORT.pos[2] = pf+2; 
  SORT.pos[3] = pf+3;

  sort4(&SORT);
}


==> src/main-var.c <==
int main(void) {
  data_t df_1,df_2,...,df_8;
  pos_t pf_1,pf_2,pf_3,pf_4;
  intf4_t SORT;

  df_1 = nondet_data(); 
  df_2 = nondet_data();
  df_3 = nondet_data(); 
  df_4 = nondet_data();

  SORT.in1 = &df_1; 
  SORT.in2 = &df_2;
  SORT.in3 = &df_3; 
  SORT.in4 = &df_4;

  SORT.out1 = &df_5; 
  SORT.out2 = &df_6;
  SORT.out3 = &df_7; 
  SORT.out4 = &df_8;
  
  SORT.pos1 = &pf_1; 
  SORT.pos2 = &pf_2;
  SORT.pos3 = &pf_3; 
  SORT.pos4 = &pf_4;

  sort4(&SORT);
}


==> src/main-varA.c <==
int main(void) {
  data_t df_0,df_1,...,df_7;
  pos_t  pf_0,pf_1,pf_2,pf_3;
  intf4_t SORT;

  df_1 = nondet_data();
  df_2 = nondet_data();
  df_3 = nondet_data();
  df_4 = nondet_data();

  SORT.in[0] = &df_0;
  SORT.in[1] = &df_1;
  SORT.in[2] = &df_2;
  SORT.in[3] = &df_3;

  SORT.out[0] = &df_4;
  SORT.out[1] = &df_5;
  SORT.out[2] = &df_6;
  SORT.out[3] = &df_7;

  SORT.pos[0] = &pf_0; 
  SORT.pos[1] = &pf_1;
  SORT.pos[2] = &pf_2; 
  SORT.pos[3] = &pf_3;

  sort4(&SORT);
}


==> src/running.c <==
typedef struct { uint8_t s; float v; } data_t;
typedef struct { uint8_t src; uint8_t dst; } perm_t;
typedef struct {
  data_t *in1, *in2, *in3, *in4;
  data_t *out1, *out2, *out3, *out4;
  perm_t *perm1, *perm2, *perm3, *perm4;
} intf4_t;

void sort4(intf4_t *args) {
  data_t **asINarr   = (data_t **) &(args->in1);
  data_t **asOUTarr  = (data_t **) &(args->out1);
  perm_t **asPOUTarr = (perm_t **) &(args->perm1);

  /** copy float values into an array */
  float flSortArr[4]; // sort array
  uint8_t uiNrArr[4];  // holds permutation
  for (int i = 0; i < 4; i++) {
    flSortArr[i] = (*asINarr[i]).v;
    uiNrArr[i] = i;
  }
  ... /* sorting algorithm */
  for (int i = 0; i < 4; i++) {
    (*asOUTarr[i]).v = flSortArr[i];
    (*asOUTarr[i]).s = (*asPOUTarr[i]).s = 1;
    (*asPOUTarr[i]).v = uiNrArr[i];
  }
}

int main(void) {
  data_t fl_1, fl_2, fl_3, fl_4;
  data_t fl_5, fl_6, fl_7, fl_8;
  perm_t fs_1, fs_2, fs_3, fs_4;
  intf4_t SORT;

  fl_1.v = nondet_float(); fl_2.v = nondet_float();
  fl_3.v = nondet_float(); fl_4.v = nondet_float();
  fl_1.s = fl_2.s = fl_3.s = fl_4.s = 1;

  SORT.in1 = &fl_1; SORT.in2 = &fl_2;
  SORT.in3 = &fl_3; SORT.in4 = &fl_4;

  SORT.out1 = &fl_5; SORT.out2 = &fl_6;
  SORT.out3 = &fl_7; SORT.out4 = &fl_8;
  
  SORT.pout1 = &fs_1; SORT.pout2 = &fs_2;
  SORT.pout3 = &fs_3; SORT.pout4 = &fs_4;

  sort4(&SORT);
}




==> src/sort4A.c <==
typedef num_t data_t;
typedef uint8_t pos_t;
typedef struct {
  data_t *in[4];
  data_t *out[4];
  pos_t  *pos[4];
               } intf4_t;
/*@ requires: ...; 
 *  ensures: ... */
void sort4(intf4_t *args) {
  /** store inputs in arrays */
  num_t flSortArr[4]; // values
  pos_t uiNrArr[4]; // permutation
  /*@ loop invariant: ... */
  for (int i = 0; i < 4; i++) { 
    flSortArr[i] = *args.in[i];
    uiNrArr[i] = i;
  }

  ... /* sorting algorithm */

  /** copy results to outputs */
  /*@ loop invariant: ... */
  for (int i = 0; i < 4; i++) {
    (*args.out[i]) = flSortArr[i];
    (*args.pos[i]) = uiNrArr[i];
  }
}

